Far-Field Aeroacoustic Shape Optimization Using Large Eddy Simulation

This study presents a shape optimization framework that combines a Flux Reconstruction (FR) spatial discretization, Large Eddy Simulation (LES), the Ffowcs-Williams and Hawkings (FW-H) formulation, and the gradient-free Mesh Adaptive Direct Search (MADS) optimization algorithm. We emphasize the necessity of duplicating the data surface to achieve accurate far-field noise prediction in spanwise periodic problems using the FW-H formulation. The proposed parallel implementation of the optimization framework ensures consistent runtime per optimization iteration, regardless of the number of design parameters, thereby addressing a common limitation of many gradient-free algorithms. The framework is demonstrated through far-field aeroacoustic shape optimization of NACA 4-digit airfoils at a Reynolds number of $23,000$. The objective function minimizes the Overall Sound Pressure Level (OASPL) at a far-field observer positioned $10$ unit chords below the trailing edge, while preserving the mean lift coefficient and reducing the mean drag coefficient. The optimized airfoil achieves an OASPL reduction of $5.9~dB$ and over $14\%$ decrease in mean drag, while maintaining the mean lift coefficient. These results underscore the feasibility and effectiveness of the proposed approach for practical shape optimization applications.

==> tikz/naca.py <==
import numpy as np


def AirfoilSurface(m, p, t):
    m, p, t = 0.01*m, 0.1*p, 0.01*t
    nPoints = 1000
    xc = np.linspace(0.0, 0.05, nPoints, endpoint=False)
    xc = np.append(xc, np.linspace(0.05, 0.8, nPoints, endpoint=False))
    xc = np.append(xc, np.linspace(0.8, 1.0, nPoints))
    yc = 0.0*xc
    dyc = 0.0*xc
    for i in range(len(xc)):
        if xc[i] < p:
            yc[i] = (m/(p**2.0)) * (2.0*p*xc[i] - xc[i]**2.0)
            dyc[i] = (2.0*m/(p**2.0)) * (p-xc[i])
        else:
            yc[i] = (m/((1.0-p)**2.0)) * (1.0-2.0*p+2.0*p*xc[i]-xc[i]**2.0)
            dyc[i] = (2.0*m/((1.0-p)**2.0)) * (p-xc[i])
    yt = (t/0.2) * (0.2969*(xc**0.5) - 0.126*(xc) - 0.3516*(xc**2.0) + 0.2843*(xc**3.0) - 0.1036*(xc**4.0))
    theta = np.arctan(dyc)
    xu, xl, yu, yl = 0.0*xc, 0.0*xc, 0.0*xc, 0.0*xc
    xu = xc - yt*np.sin(theta)
    xl = xc + yt*np.sin(theta)
    yu = yc + yt*np.cos(theta)
    yl = yc - yt*np.cos(theta)
    return xl, yl, xu, yu


def rotation(rotation_point, angle_degrees, xl, yl, xu, yu):
    # Convert angle to radians
    angle_radians = np.radians(angle_degrees)
    # Translate the plot to the rotation point
    xl_translated = xl - rotation_point[0]
    yl_translated = yl - rotation_point[1]
    xu_translated = xu - rotation_point[0]
    yu_translated = yu - rotation_point[1]
    # Perform the rotation
    xl_rotated = xl_translated * np.cos(angle_radians) - yl_translated * np.sin(angle_radians)
    yl_rotated = xl_translated * np.sin(angle_radians) + yl_translated * np.cos(angle_radians)
    xu_rotated = xu_translated * np.cos(angle_radians) - yu_translated * np.sin(angle_radians)
    yu_rotated = xu_translated * np.sin(angle_radians) + yu_translated * np.cos(angle_radians)
    # Translate the plot back to its original position
    xl_final = xl_rotated + rotation_point[0]
    yl_final = yl_rotated + rotation_point[1]
    xu_final = xu_rotated + rotation_point[0]
    yu_final = yu_rotated + rotation_point[1]
    return xl_final, yl_final, xu_final, yu_final

rotation_point = (1, 0)

alpha = -6
xl, yl, xu, yu = AirfoilSurface(0, 0, 12)
xl, yl, xu, yu = rotation(rotation_point, alpha, xl, yl, xu, yu)
with open('naca_baseline_lower.txt', 'w') as file:
    for i in range(len(xl)):
        file.write('{:.16f} {:.16f} \n'.format(xl[i], yl[i]))
with open('naca_baseline_upper.txt', 'w') as file:
    for i in range(len(xu)):
        file.write('{:.16f} {:.16f} \n'.format(xu[i], yu[i]))

alpha = -6.054932
xl, yl, xu, yu = AirfoilSurface(0.236206, 7.8086, 8.783206)
xl, yl, xu, yu = rotation(rotation_point, alpha, xl, yl, xu, yu)
with open('naca_optimum_lower.txt', 'w') as file:
    for i in range(len(xl)):
        file.write('{:.16f} {:.16f} \n'.format(xl[i], yl[i]))
with open('naca_optimum_upper.txt', 'w') as file:
    for i in range(len(xu)):
        file.write('{:.16f} {:.16f} \n'.format(xu[i], yu[i]))

